ATLS: Automated Trailer Loading for Surface Vessels

Automated docking technologies of marine boats have been enlightened by an increasing number of literature. This paper contributes to the literature by proposing a mathematical framework that automates "trailer loading" in the presence of wind disturbances, which is unexplored despite its importance to boat owners. The comprehensive pipeline of localization, system identification, and trajectory optimization is structured, followed by several techniques to improve performance reliability. The performance of the proposed method was demonstrated with a commercial pontoon boat in Michigan, in 2023, securing a success rate of 80\% in the presence of perception errors and wind disturbance. This result indicates the strong potential of the proposed pipeline, effectively accommodating the wind effect.

==> codes/nlconst_dynamics.m <==
function [c,ceq] = nlconst_dynamics(z)
c=[];

% Initialization -- TEMP. To be moved to a config file.
m11=200; % kg
m22=250; % kg
m33=80; % kg
d11=70; % kg/s
d22=200; % kg/s
d33=200; % kg/s

z_len = length(z);
T = round((z_len+2)/8)-1;
dt = 0.1; % timestep, sec
ceq = zeros(T*6,1);

for t = 1:T
    zt=z((t-1)*8+1:(t-1)*8+8);
   
    % State at t
    x=zt(1);y=zt(2);psi=zt(3);
    u=zt(4);v=zt(5);r=zt(6);
    tauu=zt(7);taur=zt(8);
    
    % State at t+1
    x1=z(t*8+1);y1=z(t*8+2);psi1=z(t*8+3);
    u1=z(t*8+4);v1=z(t*8+5);r1=z(t*8+6);
    
    % Construct the nonlinear constraints
    ceq((t-1)*6+1) = x+(cos(psi)*u-sin(psi)*v)*dt-x1;
    ceq((t-1)*6+2) = y+(sin(psi)*u+cos(psi)*v)*dt-y1;
    ceq((t-1)*6+3) = psi+r*dt-psi1;
    ceq((t-1)*6+4) = u+(m22/m11*v*r - d11/m11*u + tauu/m11)*dt-u1;
    ceq((t-1)*6+5) = v-(m11/m22*u*r + d22/m22*v)*dt-v1;
    ceq((t-1)*6+6) = r+((m11-m22)/m33*u*v-d33/m33*r+taur/m33)*dt-r1;
end

return
end

==> codes/opt.m <==
function [s_out, c_out] = opt(rf,init,goal,obstacles)
% input:
% ======
% ref: 2d-array, [x-coord,y-coord;] -- reference trajectory
% init: list(6), [x0, y0, psi0, u0, v0, r0] -- initial state
% goal: list(3), [xT, yT, psiT] -- goal point
% obstacles: 2d-array(2), [x,y;] -- locations of obstacles
%
% output:
% =======
% s_out: 6d-array, [x',y',psi',u',v',r']
% c_out: 2d-array, [tau_u', tau_r']
%  
% Note:
% states: s = [x,y,psi,u,v,r] \in R(6T)
% controls: c = [tau_u, tau_r] \in R(2(T-1))
% stack var for opt: z = [x,y,psi,u,v,r,tau_u, tau_r] \in R(8(T-1)+6)

%% Initialization

% Lower and upper bound values
xmin = -1000; xmax = 1000; % m
ymin = -1000; ymax = 1000; % m
psimin = -50; psimax = 50; % rad
umin = 0; umax = 10; % m/s
vmin = 0; vmax = 10; % m/s
rmin = 0; rmax = 10; % rad/s
tauumin = 0; tauumax = 500; % Nm
taurmin = 0; taurmax = 100; % Nm
min_arr = [xmin, ymin, psimin, umin, vmin, rmin, tauumin, taurmin];
max_arr = [xmax, ymax, psimax, umax, vmax, rmax, tauumax, taurmax];

% Reference traj
% [xr0,yr0,0,0,0,0,0,0, ..., xr(T-1),yr(T-1),0,0,0,0,0,0, xr(T),yr(T),0,0,0,0] 
T = length(rf)-1;
z_len = 8*T + 6; % length of the stack variable z
zr = zeros(z_len,1);
for t = 1:T+1
    zr((t-1)*8+1:(t-1)*8+2) = rf(t,1:2);
end

% Penalty weight matrix
lam_tau = 0; % Weight on control efforts
lam_ref = 100; % weight on reference tracking
Q = diag([lam_ref,lam_ref,0,0,0,0,lam_tau,lam_tau]);
Qf = diag([lam_ref,lam_ref,0,0,0,0]);
H = [];
for t=1:T+1
    if(t<T+1)
        H = blkdiag(H,Q);
    else
        H = blkdiag(H,Qf);
    end
end

% Initial values
z0 = zeros(z_len,1);
z0(1:6) = init;

%% Objective & Constraints

% Objective
fun = @(z) (z-zr)'*H*(z-zr)/2;

% Linear inequality constraints
Ain = []; Bin = [];

% Linear equality constraints
Aeq_x0 = zeros(1,z_len); Aeq_x0(1)=1;
Aeq_y0 = zeros(1,z_len); Aeq_y0(2)=1;
Aeq_psi0 = zeros(1,z_len); Aeq_psi0(3)=1;
Aeq_u0 = zeros(1,z_len); Aeq_u0(4)=1;
Aeq_v0 = zeros(1,z_len); Aeq_v0(5)=1;
Aeq_r0 = zeros(1,z_len); Aeq_r0(6)=1;
Aeq_psiT = zeros(1,z_len); Aeq_psiT(end-3)=1;
% Aeq = [Aeq_x0; Aeq_y0; Aeq_psi0; Aeq_u0; Aeq_v0; Aeq_r0; Aeq_psiT];
% beq = [init';goal(3)];
Aeq = [Aeq_x0; Aeq_y0; Aeq_psi0; Aeq_u0; Aeq_v0; Aeq_r0];
beq = init';

% Lower and upper bounds
lb_elems = zeros(z_len,1);
ub_elems = zeros(z_len,1);
for t = 1:T+1
    for i = 1:length(min_arr)
        lb_elems((t-1)*8+i) = min_arr(i);
        ub_elems((t-1)*8+i) = max_arr(i);
        if t == T+1 && i == 6, break; end
    end
end
lb = lb_elems; % state and control bounds
ub = ub_elems; % state and control bounds

% Nonlinear dynamics
nlconst = @nlconst_dynamics;


%% Optimization
options = optimoptions('fmincon','Display','iter','Algorithm','interior-point');
options.MaxFunctionEvaluations = 100000;
sol = fmincon(fun,z0,Ain,Bin,Aeq,beq,lb,ub,nlconst,options);
s_out = zeros(T+1,6); % states
c_out = zeros(T,2); % controls
for t = 1:T+1
    s_out((t-1)*6+1:(t-1)*6+6) = sol((t-1)*8+1:(t-1)*8+6);
    if t < T+1
        c_out((t-1)*2+1:(t-1)*2+2) = sol((t-1)*8+7:(t-1)*8+8);
    end
end

return
end

==> codes/plan_path.m <==
function path = plan_path(init,goal,obstacles,method)
% Plans a path from the start to the goal, within control bounds
% Generates the graph of step-zie 1 meter 
% 
% input:
% ======
% init: list(6), [x0, y0, psi0, u0, v0, r0]
% goal: list(3), [goal_x, goal_y, goal_angle]
% obstacles: 2d-array(2), [x,y;]
% smoothing: boolean
%
% output:
% =======
% path: list(2), optimal path

obs_mat_num_rows = max(max(obstacles,[],1));
obs_mat_num_cols = max(max(obstacles,[],2));
obs_mat = zeros(obs_mat_num_rows, obs_mat_num_cols);
for i = 1:length(obstacles)
    obs_mat(obstacles(i,1),obstacles(i,2)) = -1;
end


%% Find the reference trajecory 
path = flip(astar(init,goal,obs_mat));


%% Optimize the path

switch method
    case 'optimization'
        [x_out, u_out] = opt(path,init,goal,obstacles); % RESUME HERE
    case 'smoothing'
        sm_type = 0; % YOUR INPUT
        if sm_type == 0
            % moving average
            path = smoothdata(path);
            path = [init(1), init(2); path];
            path = [path; goal(1), goal(2)];
        elseif sm_type == 1
            % spiline fitting
            xx = linspace(init(1),goal(1),101);
            yy = spline(path(:,1),path(:,2),xx);
            path = [xx' yy'];
        end
    case 'none'
        path = [init(1), init(2); path];
        path = [path; goal(1), goal(2)];
end

return
end

==> codes/tutorial.m <==
%% Set params
init = [0,0,0,0,0,0,0]; % initial state
goal = [20,2,0.3]; % goal position and docking angle
obstacles = []; % obstacle positions if any


%% Motion planning
path = plan_path(init(1:6),goal,obstacles,'smoothing'); % select 'optimization','smoothing', or 'none'


%% Simulate
t_final = 30; % sec
dt = 0.1; % sec
N = round(t_final/dt);               % number of samples
xout = zeros(N+1,8);                % memory allocation
store1 = 1; store2 = 1;             % logical variables (0,1)
t_rudderexecute = t_final;
disp('Simulating...')

% TEMP
x = init';
path_x = interp1(1:length(path),path(:,1),linspace(1,t_final,N+1));
path_y = interp1(1:length(path),path(:,2),linspace(1,t_final,N+1));
path = [path_x',path_y'];
us = zeros(N,1);
for i=1:N+1
    time = (i-1)*dt;
    
    if round(abs(x(6))*180/pi)>=90 && store1==1
        transfer=x(5);   % transfer at 90 deg
        advance =x(4);   % advance at 90 deg
        store1 = 0;
    end
    
    if round(abs(x(6))*180/pi)>=180 && store2==1
        tactical=x(5);   % tactical diameter at 180 deg
        store2 = 0;
    end
    
    % Place holder: motion planner
    % Place holder: controller
    % TEMP: get ui from the path
    if i < N+1-3
        ui = atan((path(i+3,2)-path(i,2))/(path(i+3,1)-path(i,1)));
    else
        ui = us(i-1);
    end
    us(i) = ui;
    
    u_ship = ui; % TODO -- optimal control should be put here
    if round(time) < t_rudderexecute 
       u_ship(1) = 0;   % zero rudder angle
    end     
    
    % x = [ u v r x y psi delta ]'
    [xdot,U] = feval('mariner',x,u_ship,22/30);       % ship model: mariner, container
    
    xout(i,:) = [time,x(1:6)',U];  
    
    x = euler2(xdot,x,dt);                     % Euler integration
end

% time-series
t     = xout(:,1);
u     = xout(:,2); 
v     = xout(:,3);         
r     = xout(:,4)*180/pi; 
x     = xout(:,5);
y     = xout(:,6);
psi   = xout(:,7)*180/pi;
U     = xout(:,8);

Nrudder = round(t_rudderexecute/dt);


%% Visualize
figure(1)
plot(init(1), init(2), 'bs', 'MarkerSize',15,'linewidth', 2); hold on;
plot(goal(1), goal(2), 'rs', 'MarkerSize',15,'linewidth', 2);
plot(path_x,path_y,'r','linewidth',1); 
plot(x,y,'b','linewidth',1);hold off
legend('Start','Goal','Planning','Actual (simulated)');
grid,axis('equal'),xlabel('x-position'),ylabel('y-position')
title('Trajectory')
set(gca,'fontsize', 15);
set(gca,'Color',[0,188,227]./255)
figure(2)
subplot(311),plot(t,r),xlabel('time (s)'),title('Yaw rate r (deg/s)'),grid
set(gca,'fontsize', 13);
subplot(312),plot(t,U),xlabel('time (s)'),title('Speed U (m/s)'),grid
set(gca,'fontsize', 13);
subplot(313),plot(t,us),xlabel('time (s)'),title('Control (rad)'),grid
set(gca,'fontsize', 13);
